Information-Theoretic Study of Time-Domain Energy-Saving Techniques in Radio Access

Reduction of wireless network energy consumption is becoming increasingly important to reduce environmental footprint and operational costs. A key concept to achieve it is the use of lean transmission techniques that dynamically (de)activate hardware resources as a function of the load. In this paper, we propose a pioneering information-theoretic study of time-domain energy-saving techniques, relying on a practical hardware power consumption model of sleep and active modes. By minimizing the power consumption under a quality of service constraint (rate, latency), we propose simple yet powerful techniques to allocate power and choose which resources to activate or to put in sleep mode. Power consumption scaling regimes are identified. We show that a ``rush-to-sleep" approach (maximal power in fewest symbols followed by sleep) is only optimal in a high noise regime. It is shown how consumption can be made linear with the load and achieve massive energy reduction (factor of 10) at low-to-medium load. The trade-off between energy efficiency (EE) and spectral efficiency (SE) is also characterized, followed by a multi-user study based on time division multiple access (TDMA).

==> Fig/Python/Fig_7a_SE_EE_P_sleep_decreasing.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Mar  2 11:42:53 2021

@author: frottenberg
"""
import matplotlib.pyplot as plt
import numpy as np
from scipy import io, integrate, linalg, signal
from scipy.sparse.linalg import eigs
from scipy import special
from scipy.optimize import minimize
from matplotlib import cm
from scipy.special import lambertw
import math

plt.close('all')


def cost_function(R_a):
    cost_out=(delta+gamma*(2**R_a-1)**alpha)/R_a
    return cost_out

def E_sleep(t):
    if t<T_1:
        E_sleep=P_0 *t    
    elif t<T_2:
        E_sleep=P_0*T_1+P_1*(t-T_1)     
    elif t<T_3:
        E_sleep=P_0*T_1+P_1*(T_2-T_1)+P_2*(t-T_2)   
    elif t<T_4:
        E_sleep=P_0*T_1+P_1*(T_2-T_1)+P_2*(T_3-T_2)+P_3*(t-T_3)     
    else:
        E_sleep=P_0*T_1+P_1*(T_2-T_1)+P_2*(T_3-T_2)+P_3*(T_4-T_3)+P_4*(t-T_4)
    return E_sleep

sigma2=1e-2
# sigma2=5e0
alpha=1/2
# alpha=1

# T=71.4e-6#/10

B=20e6
alpha_rol=0.1
T=(1+alpha_rol)/B
N=np.round(200e-3/T)

S=4
# P_0=114.5
# P_1=76.5
# T_1=71.4e-6
# P_2=8.6
# T_2=1e-3
# P_3=6
# T_3=10e-3
# P_4=5.3
# T_4=1
P_3=1
P_0=110
P_1=50*P_3
T_1=0
P_2=25*P_3
T_2=6e-3
T_3=50e-3
P_4=0.1*P_3
T_4=1
P_sleep=P_1 
P=np.zeros(S+1)
P[0]=P_0
P[1]=P_1
P[2]=P_2
P[3]=P_3
P[4]=P_4
T_s=np.zeros(S+2)
T_s[0]=0
T_s[1]=T_1
T_s[2]=T_2
T_s[3]=T_3
T_s[4]=T_4
T_s[5]=1e9


P_max=20
Back_off_dB=8
Back_off=10**(Back_off_dB/10)
P_sat=P_max*Back_off
beta=4/np.pi*np.sqrt(P_sat) # Class B PA

sigma_DC=0.075
sigma_MS=0.09
sigma_cool=0.1
eta=(1-sigma_DC)*(1-sigma_MS)*(1-sigma_cool)
gamma=beta/eta

R_max=np.log2(1+P_max/sigma2)
P_cons_max=P_0+gamma*(P_max**alpha)



plt.figure()

N_R_set=40
R_set=np.linspace(1e-4,R_max,N_R_set)

# Uniform allocation
P_cons_opt_asympt_exp=P_0+gamma*(sigma2**alpha)*(2**R_set-1)**alpha
# plt.plot(R_set,P_cons_opt_asympt_exp,'-r',label='Uniform alloc.')
SE=R_set/(1+alpha_rol)
EE=R_set/(T*P_cons_opt_asympt_exp)

plt.plot(SE,EE/1e3,'--r',linewidth=2.0,label='Uniform alloc.')

# Optimal asymptotic allocation
R_a=np.zeros(S+1)
R_tilde=np.zeros(S+1)
N_a_plus=np.zeros(S+1)
for index_S in range(0,S+1):
    delta=(P_0-P[index_S])/(sigma2**alpha)    
    res = minimize(cost_function,x0=0.5)
    R_a[index_S]=np.squeeze(res.x)
    R_tilde[index_S]=np.min(np.array([R_a[index_S],R_max]))
    N_a_plus[index_S]=np.maximum(N-np.floor(T_s[index_S]/T),0)

P_cons_asympt_opt=np.zeros(N_R_set)
sleep_mode=np.zeros(N_R_set)
N_a_store=np.zeros(N_R_set)
for index_N_R_set in range(0,N_R_set):
    P_cons_current_min=P_cons_max
    N_a_store[index_N_R_set]=N
    for index_S in range(0,S+1):
        if N_a_plus[index_S] >= N*R_set[index_N_R_set]/R_max:
            N_a=np.maximum(np.minimum(np.round(N*R_set[index_N_R_set]/R_tilde[index_S]),int(N_a_plus[index_S])),1)
            P_cons_temp=N_a/N*(P_0+gamma*(sigma2**alpha)*(2**(R_set[index_N_R_set]*N/N_a)-1)**alpha)+(E_sleep((N-N_a)*T))/(N*T)
            if P_cons_temp < P_cons_current_min:
                P_cons_current_min=P_cons_temp
                sleep_mode[index_N_R_set]=index_S
                N_a_store[index_N_R_set]=N_a
    P_cons_asympt_opt[index_N_R_set]=P_cons_current_min

# plt.plot(R_set,P_cons_asympt_opt,'--b',label='Asympt. opt. alloc')
SE=R_set/(1+alpha_rol)
EE=R_set/(T*P_cons_asympt_opt)

plt.plot(SE,EE/1e3,'-b',label='Optimal alloc.')



plt.xlabel(r'$ \mathrm{SE} $ [bits/s/Hz]')  # Add an x-label to the axes.
plt.ylabel(r'$ \mathrm{EE} $ [kbits/Joule]')  # Add a y-label to the axes.
plt.xlim(0, np.max(SE))
# plt.ylim(0, EE_max/1e3+40)

plt.legend(loc='lower right')

plt.title(r'$\sigma^2=10$ mW, $B=20$ MHz, $\alpha_{\mathrm{rol}}=0.1$, $NT=200$ ms')

import tikzplotlib
tikzplotlib.save("Fig_7a_SE_EE_P_sleep_decreasing.tex",textsize=7)
